Object-based reasoning in VQA

Visual Question Answering (VQA) is a novel problem domain where multi-modal inputs must be processed in order to solve the task given in the form of a natural language. As the solutions inherently require to combine visual and natural language processing with abstract reasoning, the problem is considered as AI-complete. Recent advances indicate that using high-level, abstract facts extracted from the inputs might facilitate reasoning. Following that direction we decided to develop a solution combining state-of-the-art object detection and reasoning modules. The results, achieved on the well-balanced CLEVR dataset, confirm the promises and show significant, few percent improvements of accuracy on the complex "counting" task.

==> img/embedFontInPDF.sh <==
#!/bin/bash

## Paul Johnson
## 2013-05-11
##
## R creates pdf files that do not have fonts embedded. This
## uses ghostscript to fix that. It takes all pdf in a directory
## and embeds fonts.
##
## Todo: Make command line argument smarter

for i in *.pdf; do
    base=`basename $i .pdf`;
    basenew="${base}_newtemp.pdf"

   /usr/bin/gs -o $basenew -dNOPAUSE -dPDFSETTINGS=/prepress     -sDEVICE=pdfwrite $i

    mv -f $basenew $i
done;

